Zero-jettiness soft function to third order in perturbative QCD

We present the high-precision result for the zero-jettiness soft function at next-to-next-to-next-to-leading order (N3LO) in perturbative QCD. At this perturbative order, the soft function is the last missing ingredient required for the computation of a hadronic colour singlet production or a colour singlet decay into two jets using the zero-jettiness variable as the slicing parameter. Furthermore, the knowledge of the N3LO soft function enables the re-summed description of the thrust distribution in the process $e^+ e^- \to \textrm{hadrons}$ through next-to-next-to-next-to-leading logarithmic order, which is important for the extraction of the strong coupling constant using this shape variable. On the methodological side, the complexity of the zero-jettiness variable forced us to develop a new semi-analytic method for phase-space integration in the presence of constraints parameterized through Heaviside functions which, hopefully, will be useful for further development of the $N$-jettiness slicing scheme.

==> anc/RG_beta <==
(* beta_QCD = -2*ep*as - 2*as^2*( be[0] + as*be[1] + as^2*be[2] + O(as^3) ) *)
{
        be[0] -> (11*CA)/3 - (4*nf*TF)/3, 
        be[1] -> (34*CA^2)/3 - (20*CA*nf*TF)/3 - 4*CF*nf*TF, 
        be[2] -> (2857*CA^3)/54 - (1415*CA^2*nf*TF)/27 - (205*CA*CF*nf*TF)/9 + 2*CF^2*nf*TF + (158*CA*nf^2*TF^2)/27 + (44*CF*nf^2*TF^2)/9
}

==> anc/RG_gammaCusp <==
(* gamma_cusp = as*(gamCusp[0] + as*gamCusp[1]+ as^2*gamCusp[2] + O(as^3) ) *)
{
        gamCusp[0] -> 4*CR,
        gamCusp[1] -> (-4*(-67*CA*CR + 3*CA*CR*Pi^2 + 20*CR*nf*TF))/9, 
        gamCusp[2] -> (2*CR*(11025*CA^2 - 1340*CA^2*Pi^2 + 66*CA^2*Pi^4 - 
                              4180*CA*nf*TF - 4950*CF*nf*TF + 400*CA*nf*Pi^2*TF - 160*nf^2*TF^2 + 
                              1980*CA^2*Zeta[3] - 5040*CA*nf*TF*Zeta[3] + 4320*CF*nf*TF*Zeta[3]))/135
}



==> anc/RG_gammaS <==
(* gamma_S = as*(gamS[0] + as*gamS[1]+ as^2*gamS[2] + O(as^3) ) *)
{
        gamS[0] -> 0,
        gamS[1] -> (808*CA*CR - 33*CA*CR*Pi^2 - 224*CR*nf*TF +
                     12*CR*nf*Pi^2*TF - 756*CA*CR*Zeta[3])/27, 
        gamS[2] -> (CR*(683905*CA^2 - 94875*CA^2*Pi^2 + 7128*CA^2*Pi^4 - 
                         118420*CA*nf*TF - 461970*CF*nf*TF + 42420*CA*nf*Pi^2*TF + 
                         4860*CF*nf*Pi^2*TF - 3888*CA*nf*Pi^4*TF + 1296*CF*nf*Pi^4*TF - 
                         41600*nf^2*TF^2 - 3600*nf^2*Pi^2*TF^2 - 1598940*CA^2*Zeta[3] + 
                         35640*CA^2*Pi^2*Zeta[3] + 196560*CA*nf*TF*Zeta[3] + 
                         246240*CF*nf*TF*Zeta[3] + 60480*nf^2*TF^2*Zeta[3] + 
                         699840*CA^2*Zeta[5]))/3645
}


==> anc/sfN3LO <==
(*

  Laplace space result for the N3LO zero-jettiness soft function defined in the paper

  "Zero-jettiness soft function to third order in perturbative QCD" by
  Daniel Baranowski, Maximilian Delto, Kirill Melnikov, Andrey Pikelner and Chen-Yu Wang

  Notation:

    as = alpha_S/(4*Pi)

    Ls = Log[mu*ubar*sqrt(sab)/P]

    CR = CF/CA for quarks/gluons

 *)
SeriesData[as,0,{
       1
       ,

       (***      as^1      ***)

       + CR * (  - Pi^2 )

       + CR*Ls^2 * (  - 8 )
       ,

       (***      as^2      ***)

       + CR*CA * (  - 2140/81 - 871/54*Pi^2 + 14/15*Pi^4 + 286/9*Zeta[3] )

       + CR*CA*Ls * (  - 1616/27 - 44/9*Pi^2 + 56*Zeta[3] )

       + CR*CA*Ls^2 * (  - 536/9 + 8/3*Pi^2 )

       + CR*CA*Ls^3 * (  - 176/9 )

       + CR*nf*TF * ( 80/81 + 154/27*Pi^2 - 104/9*Zeta[3] )

       + CR*nf*TF*Ls * ( 448/27 + 16/9*Pi^2 )

       + CR*nf*TF*Ls^2 * ( 160/9 )

       + CR*nf*TF*Ls^3 * ( 64/9 )

       + CR^2 * ( 1/2*Pi^4 )

       + CR^2*Ls^2 * ( 8*Pi^2 )

       + CR^2*Ls^4 * ( 32 )
       ,

       (***      as^3      ***)

         + CR*CA^2 * ( NUM["XAA"][-753.77578727045363976959907577823332266808833829069] )

       + CR*CA^2*Ls * (  - 556042/729 - 50344/243*Pi^2 + 88/9*Pi^4 + 36272/27*Zeta[3] - 176/9*Zeta[3]*Pi^2 - 384*Zeta[5] )

       + CR*CA^2*Ls^2 * (  - 62012/81 + 104/27*Pi^2 - 88/45*Pi^4 + 352*Zeta[3] )

       + CR*CA^2*Ls^3 * (  - 28480/81 + 352/27*Pi^2 )

       + CR*CA^2*Ls^4 * (  - 1936/27 )

       + CR*nf*TF*CF * ( NUM["XFF"][68.942584980037582283123045362119528415921205456146] )

       + CR*nf*TF*CF*Ls * ( 6844/27 + 16/3*Pi^2 - 32/45*Pi^4 - 1216/9*Zeta[3] )

       + CR*nf*TF*CF*Ls^2 * ( 440/3 - 128*Zeta[3] )

       + CR*nf*TF*CF*Ls^3 * ( 64/3 )

       + CR*nf*TF*CA * ( NUM["XFA"][839.72385238139809008181814190428794651533459704280] )

       + CR*nf*TF*CA*Ls * ( 160648/729 + 38816/243*Pi^2 - 128/45*Pi^4 - 12064/27*Zeta[3] )

       + CR*nf*TF*CA*Ls^2 * ( 32816/81 + 128/9*Pi^2 )

       + CR*nf*TF*CA*Ls^3 * ( 18496/81 - 128/27*Pi^2 )

       + CR*nf*TF*CA*Ls^4 * ( 1408/27 )

       + CR*nf^2*TF^2 * ( 265408/6561 - 400/243*Pi^2 + 328/1215*Pi^4 - 51904/243*Zeta[3] )

       + CR*nf^2*TF^2*Ls * ( 12800/729 - 256/9*Pi^2 + 256/9*Zeta[3] )

       + CR*nf^2*TF^2*Ls^2 * (  - 3200/81 - 128/27*Pi^2 )

       + CR*nf^2*TF^2*Ls^3 * (  - 2560/81 )

       + CR*nf^2*TF^2*Ls^4 * (  - 256/27 )

       + CR^2*CA * ( 2140/81*Pi^2 + 871/54*Pi^4 - 14/15*Pi^6 - 286/9*Zeta[3]*Pi^2 )

       + CR^2*CA*Ls * ( 1616/27*Pi^2 + 44/9*Pi^4 - 56*Zeta[3]*Pi^2 )

       + CR^2*CA*Ls^2 * ( 17120/81 + 5092/27*Pi^2 - 152/15*Pi^4 - 2288/9*Zeta[3] )

       + CR^2*CA*Ls^3 * ( 12928/27 + 176/3*Pi^2 - 448*Zeta[3] )

       + CR^2*CA*Ls^4 * ( 4288/9 - 64/3*Pi^2 )

       + CR^2*CA*Ls^5 * ( 1408/9 )

       + CR^2*nf*TF * (  - 80/81*Pi^2 - 154/27*Pi^4 + 104/9*Zeta[3]*Pi^2 )

       + CR^2*nf*TF*Ls * (  - 448/27*Pi^2 - 16/9*Pi^4 )

       + CR^2*nf*TF*Ls^2 * (  - 640/81 - 1712/27*Pi^2 + 832/9*Zeta[3] )

       + CR^2*nf*TF*Ls^3 * (  - 3584/27 - 64/3*Pi^2 )

       + CR^2*nf*TF*Ls^4 * (  - 1280/9 )

       + CR^2*nf*TF*Ls^5 * (  - 512/9 )

       + CR^3 * (  - 1/6*Pi^6 )

       + CR^3*Ls^2 * (  - 4*Pi^4 )

       + CR^3*Ls^4 * (  - 32*Pi^2 )

       + CR^3*Ls^6 * (  - 256/3 )
       }, 0, 4, 1]


